Locally linear embedding for transient cylinder wakes

Reduced-order representations of an ensemble of cylinder wake transients are investigated. Locally linear embedding identifies a two-dimensional manifold with a maximum error of 1% from new snapshot data. This representation outperforms a 50-dimensional POD expansion from the same data and is not obtainable with cluster-based coarse graining of similar order. This manifold resolves the steady solution, the stability eigenmodes, the first post-transient POD modes, the intermediate vortex shedding structure as well as higher harmonics. The snapshot data are generated by a direct numerical simulation of the two-dimensional wake behind a circular cylinder at a Reynolds number of 100. The initial conditions of the 16 transients start near the steady solution and converge to the period vortex shedding. Many oscillatory flows can be expected to be characterized on two- or low-dimensional manifolds identifiable with locally linear embedding. These manifolds have unexplored potential for prediction, estimation and control.

==> Clean.sh <==

#---
rm *.aux 
rm */*.aux 
rm */*/*.aux 
rm */*/*/*.aux 
rm */*/*/*/*.aux 
#---
rm *.bak
rm */*.bak 
rm */*/*.bak 
rm */*/*/*.bak 
rm */*/*/*/*.bak 
#---v
rm *.blg 
rm */*.blg 
rm */*/*.blg 
rm */*/*/*.blg 
rm */*/*/*/*.blg 
#---
rm *.dvi 
rm */*.dvi 
rm */*/*.dvi 
rm */*/*/*.dvi 
rm */*/*/*/*.dvi 
#---
rm *.flc 
rm */*.flc 
rm */*/*.flc 
rm */*/*/*.flc 
rm */*/*/*/*.flc 
#---
rm *.lis 
rm */*.lis 
rm */*/*.lis 
rm */*/*/*.lis 
rm */*/*/*/*.lis 
#---
rm *.log 
rm */*.log 
rm */*/*.log 
rm */*/*/*.log 
rm */*/*/*/*.log 
#---
rm *.lof 
rm */*.lof 
rm */*/*.lof 
rm */*/*/*.lof 
rm */*/*/*/*.lof 
#---
rm *.lot 
rm */*.lot 
rm */*/*.lot 
rm */*/*/*.lot 
rm */*/*/*/*.lot 

#---
rm tmp*
rm */tmp*
rm */*/tmp*
rm */*/*/tmp*
rm */*/*/*/tmp*
#---
rm *.synctex.gz 
rm */*.synctex.gz 
rm */*/*.synctex.gz 
rm */*/*/*.synctex.gz 
rm */*/*/*/*.synctex.gz 
#---
rm nohup*
rm */nohup*
rm */*/nohup*
rm */*/*/nohup*
rm */*/*/*/nohup*
#---
rm  ._*
rm  */._*
rm  */*/._*
rm  */*/*/._*
rm  */*/*/*/._*
#---
rm *~ 
rm */*~ 
rm */*/*~ 
rm */*/*/*~ 
rm */*/*/*/*~ 
#---
rm *%
rm */*% 
rm */*/*% 
rm */*/*/*% 
rm */*/*/*/*% 
#---
rm *#
rm */*# 
rm */*/*# 
rm */*/*/*# 
rm */*/*/*/*# 

